Sensor-Stack Limits on Contactless In-Bed Body Position: A 20-Subject Multimodal Radar + Thermal LOSO Characterization

Contactless in-bed body-position inference can be limited by the sensor representation the host receives rather than by the classifier. We characterize a bedside 60 GHz frequency-modulated continuous-wave (FMCW) radar that reports only on-device constant-false-alarm-rate (CFAR) point clouds, together with a low-resolution thermal array (24x32 nominal, 24x16 effective), on 20 subjects under leave-one-subject-out (LOSO) evaluation. Two tasks share the cohort: 273 operator-directed in-bed posture holds (148.7 minutes) and a per-second bed-presence timeline (8,817 scored seconds). The cohort is a friends-and-family convenience sample (13 minors, ages 5 to 68, six families), and every session used the same bed in one room with the subject uncovered, so the figures describe this setup rather than a population. Bed presence reaches a 0.871 per-subject median balanced accuracy (95% CI 0.796 to 0.910). For four-class posture, nested LOSO, in which every selection and fitting step sees training subjects only, gives 0.646 balanced accuracy (per-subject median 0.683). Prone recall is 0.45 at a precision of 0.42, so prone is not usefully detected. Version 1 reported 0.674 for a stacked ensemble picked on the folds it was scored on; this version replaces that figure with a nested estimate and corrects the bed-presence accounting and the description of the recording setting. Thermal resolves left versus right (lateral swaps of 35 to 42% with radar alone, 8% with thermal alone). The supine-versus-prone breathing cue shows up in the CFAR output only as a group shift (Cohen's d = 0.61), with a clean per-hold peak in 8.4% of holds. The next hardware test is raw range-FFT access, not further classifier tuning on CFAR detections.

==> anc/paper_B_v2_release_bundle_2026-10-04/README.md <==
# Paper B, arXiv version 2: ancillary bundle (2026-10-04)

Replaces the version-1 bundle `paper_B_reviewer_release_bundle_2026-06-19`, whose counts and results carried errors (see `corrections_from_v1_2026-10-04.csv`).

## Contents
- `dataset_accounting_2026-10-04.csv`: counts used in the manuscript.
- `aggregate_results_2026-10-04.csv`: every aggregate metric reported, by task, configuration, and split.
- `corrections_from_v1_2026-10-04.csv`: each version-1 value, its replacement, and why.
- `evaluation_manifest_2026-10-04.json`: protocol, splits, models, preprocessing, CFAR settings, and release boundary.
- `per_subject_metrics_schema_2026-10-04.csv`: fields of the per-subject table available on request.
- `claim_to_evidence_matrix_2026-10-04.csv`: claims mapped to evidence and residual risk.
- `ethics_privacy_release_boundary_2026-10-04.md`: what is public, on request, or withheld.

No file here contains participant names, identifiers, or a key to the random subject codes.


==> anc/paper_B_v2_release_bundle_2026-10-04/aggregate_results_2026-10-04.csv <==
task,configuration,split,unit,metric,value,lower,upper,notes
bed_presence,fused_lr_12feat_5s_majority,LOSO_subject,per_second,per_subject_median_balanced_accuracy,0.871,0.796,0.91,"CI: 10000 subject bootstrap, seed 20261003"
bed_presence,fused_lr_12feat_5s_majority,LOSO_subject,per_second,per_subject_iqr_balanced_accuracy,,0.76,0.922,
bed_presence,fused_lr_12feat_5s_majority,LOSO_subject,per_second,per_subject_min_balanced_accuracy,0.401,,,19 of 20 above chance
bed_presence,fused_lr_12feat_5s_majority,LOSO_subject,per_second,median_in_bed_recall,0.952,,,
bed_presence,fused_lr_12feat_5s_majority,LOSO_subject,per_second,median_out_of_bed_recall,0.913,,,Version 1 printed 0.907 (wrong quantity)
bed_presence,fused_lr_12feat_5s_majority,LOSO_subject,per_second,pooled_seconds_weighted_balanced_accuracy,0.814,,,In-bed recall 0.844; out-of-bed recall 0.785
bed_presence,fused_lr_12feat_5s_majority,LOSO_subject,30s_epoch_majority,per_subject_median_balanced_accuracy,0.896,0.804,1.0,IQR 0.75-1.0; pooled 0.851
bed_presence,fused_lr_12feat_5s_majority,family_holdout,per_second,per_subject_median_balanced_accuracy,0.848,0.777,0.893,IQR 0.752-0.901; pooled 0.799
four_class,E1_radar_185_lr,LOSO_subject,per_hold,aggregate_balanced_accuracy,0.44,,,deterministic
four_class,E1_radar_185_lr,LOSO_subject,per_hold,prone_recall,0.39,,,deterministic
four_class,E1_radar_185_rf,LOSO_subject,per_hold,aggregate_balanced_accuracy,0.448,,,seeded re-run; seed and version sensitive
four_class,E1_radar_185_rf,LOSO_subject,per_hold,prone_recall,0.34,,,seeded re-run; seed and version sensitive
four_class,E1_radar_185_hgb,LOSO_subject,per_hold,aggregate_balanced_accuracy,0.418,,,seeded re-run; seed and version sensitive
four_class,E1_radar_185_hgb,LOSO_subject,per_hold,prone_recall,0.2,,,seeded re-run; seed and version sensitive
four_class,E2_thermal_355_lr,LOSO_subject,per_hold,aggregate_balanced_accuracy,0.591,,,deterministic
four_class,E2_thermal_355_lr,LOSO_subject,per_hold,prone_recall,0.49,,,deterministic
four_class,E2_thermal_355_rf,LOSO_subject,per_hold,aggregate_balanced_accuracy,0.574,,,seeded re-run; seed and version sensitive
four_class,E2_thermal_355_rf,LOSO_subject,per_hold,prone_recall,0.41,,,seeded re-run; seed and version sensitive
four_class,E2_thermal_355_hgb,LOSO_subject,per_hold,aggregate_balanced_accuracy,0.585,,,seeded re-run; seed and version sensitive
four_class,E2_thermal_355_hgb,LOSO_subject,per_hold,prone_recall,0.41,,,seeded re-run; seed and version sensitive
four_class,E3_compact_fused_85_lr,LOSO_subject,per_hold,aggregate_balanced_accuracy,0.553,,,deterministic
four_class,E3_compact_fused_85_lr,LOSO_subject,per_hold,prone_recall,0.36,,,deterministic
four_class,E3_compact_fused_85_rf,LOSO_subject,per_hold,aggregate_balanced_accuracy,0.605,,,seeded re-run; seed and version sensitive
four_class,E3_compact_fused_85_rf,LOSO_subject,per_hold,prone_recall,0.19,,,seeded re-run; seed and version sensitive
four_class,E3_compact_fused_85_hgb,LOSO_subject,per_hold,aggregate_balanced_accuracy,0.601,,,seeded re-run; seed and version sensitive
four_class,E3_compact_fused_85_hgb,LOSO_subject,per_hold,prone_recall,0.31,,,seeded re-run; seed and version sensitive
four_class,E4_cfar_breathing_82_lr,LOSO_subject,per_hold,aggregate_balanced_accuracy,0.347,,,deterministic
four_class,E4_cfar_breathing_82_lr,LOSO_subject,per_hold,prone_recall,0.21,,,deterministic
four_class,E4_cfar_breathing_82_rf,LOSO_subject,per_hold,aggregate_balanced_accuracy,0.397,,,seeded re-run; seed and version sensitive
four_class,E4_cfar_breathing_82_rf,LOSO_subject,per_hold,prone_recall,0.07,,,seeded re-run; seed and version sensitive
four_class,E4_cfar_breathing_82_hgb,LOSO_subject,per_hold,aggregate_balanced_accuracy,0.38,,,seeded re-run; seed and version sensitive
four_class,E4_cfar_breathing_82_hgb,LOSO_subject,per_hold,prone_recall,0.19,,,seeded re-run; seed and version sensitive
four_class,E5_extended_thermal_207_lr,LOSO_subject,per_hold,aggregate_balanced_accuracy,0.521,,,deterministic
four_class,E5_extended_thermal_207_lr,LOSO_subject,per_hold,prone_recall,0.37,,,deterministic
four_class,E5_extended_thermal_207_rf,LOSO_subject,per_hold,aggregate_balanced_accuracy,0.565,,,seeded re-run; seed and version sensitive
four_class,E5_extended_thermal_207_rf,LOSO_subject,per_hold,prone_recall,0.41,,,seeded re-run; seed and version sensitive
four_class,E5_extended_thermal_207_hgb,LOSO_subject,per_hold,aggregate_balanced_accuracy,0.539,,,seeded re-run; seed and version sensitive
four_class,E5_extended_thermal_207_hgb,LOSO_subject,per_hold,prone_recall,0.29,,,seeded re-run; seed and version sensitive
four_class,E6_full_pool_892_lr,LOSO_subject,per_hold,aggregate_balanced_accuracy,0.641,,,deterministic
four_class,E6_full_pool_892_lr,LOSO_subject,per_hold,prone_recall,0.48,,,deterministic
four_class,E6_full_pool_892_rf,LOSO_subject,per_hold,aggregate_balanced_accuracy,0.664,,,seeded re-run; seed and version sensitive
four_class,E6_full_pool_892_rf,LOSO_subject,per_hold,prone_recall,0.45,,,seeded re-run; seed and version sensitive
four_class,E6_full_pool_892_hgb,LOSO_subject,per_hold,aggregate_balanced_accuracy,0.66,,,seeded re-run; seed and version sensitive
four_class,E6_full_pool_892_hgb,LOSO_subject,per_hold,prone_recall,0.29,,,seeded re-run; seed and version sensitive
four_class,E6_rf_mi_top30,LOSO_subject,per_hold,aggregate_balanced_accuracy,0.613,,,seeded re-run
four_class,E6_rf_seed_range,LOSO_subject,per_hold,aggregate_balanced_accuracy,,0.663,0.683,seeds 0-9; E1 radar forest 0.448-0.491
four_class,E6_stack_meta_learner_nested_no_selection,LOSO_subject,per_hold,aggregate_balanced_accuracy,0.664,,,
four_class,E6_stack_version1_replay_leaky,LOSO_subject,per_hold,aggregate_balanced_accuracy,0.66,,,Version 1 printed 0.674; withdrawn
four_class,nested_LOSO_with_selection,nested_LOSO_subject,per_hold,aggregate_balanced_accuracy,0.646,,,Headline; 20 candidates scored by inner LOSO
four_class,nested_LOSO_with_selection,nested_LOSO_subject,per_hold,per_subject_median_balanced_accuracy,0.683,0.562,0.746,"CI: 10000 subject bootstrap, seed 20261003"
four_class,nested_LOSO_with_selection,nested_LOSO_subject,per_hold,per_subject_iqr_balanced_accuracy,,0.531,0.75,
four_class,nested_LOSO_with_selection,nested_LOSO_subject,per_hold,per_subject_range_balanced_accuracy,,0.35,0.95,SD 0.164
four_class,nested_LOSO_with_selection,nested_LOSO_subject,per_hold,supine_recall,0.77,,,
four_class,nested_LOSO_with_selection,nested_LOSO_subject,per_hold,supine_precision,0.79,,,
four_class,nested_LOSO_with_selection,nested_LOSO_subject,per_hold,left_lateral_recall,0.65,,,
four_class,nested_LOSO_with_selection,nested_LOSO_subject,per_hold,left_lateral_precision,0.73,,,
four_class,nested_LOSO_with_selection,nested_LOSO_subject,per_hold,right_lateral_recall,0.72,,,
four_class,nested_LOSO_with_selection,nested_LOSO_subject,per_hold,right_lateral_precision,0.65,,,
four_class,nested_LOSO_with_selection,nested_LOSO_subject,per_hold,prone_recall,0.45,,,
four_class,nested_LOSO_with_selection,nested_LOSO_subject,per_hold,prone_precision,0.42,,,
four_class,nested_LOSO_with_selection,nested_LOSO_subject,per_hold,confusion_rows_true_cols_pred,"[[73,6,7,9],[4,40,12,6],[3,7,53,11],[12,2,9,19]]",,,"order supine, left, right, prone"
four_class,nested_LOSO_with_selection,nested_LOSO_subject,per_hold,selection_counts,E6_rf 12; E6_stack 7; E6_hgb 1,,,
four_class,nested_LOSO_with_selection,nested_LOSO_subject,per_hold,lateral_swaps,L->R 12/62; R->L 7/74,,,
four_class,E1_radar_lr,family_holdout_6_groups,per_hold,aggregate_balanced_accuracy,0.356,,,"relatedness check, not residence"
four_class,E2_thermal_lr,family_holdout_6_groups,per_hold,aggregate_balanced_accuracy,0.574,,,"relatedness check, not residence"
four_class,E3_compact_fused_hgb,family_holdout_6_groups,per_hold,aggregate_balanced_accuracy,0.61,,,"relatedness check, not residence"
four_class,E6_full_pool_lr,family_holdout_6_groups,per_hold,aggregate_balanced_accuracy,0.629,,,"relatedness check, not residence"
four_class,E6_stack_meta_learner_nested,family_holdout_6_groups,per_hold,aggregate_balanced_accuracy,0.669,,,"relatedness check, not residence"
four_class,E6_stack_meta_learner_nested,family_holdout_6_groups,per_hold,prone_recall,0.5,,,precision 0.47
four_class,E1_radar_lr,LOSO_subject,per_hold,lateral_swaps_LtoR_RtoL,26/62; 25/72,,,
four_class,E2_thermal_lr,LOSO_subject,per_hold,lateral_swaps_LtoR_RtoL,5/62; 6/74,,,
four_class,E3_compact_fused_lr,LOSO_subject,per_hold,lateral_swaps_LtoR_RtoL,9/62; 11/74,,,
four_class,E6_full_pool_lr,LOSO_subject,per_hold,lateral_swaps_LtoR_RtoL,7/62; 5/74,,,
four_class,cfar_breathing,descriptive,per_hold,clean_peak_rate,0.084,,,23 of 273; peak-to-mean band power >= 2.0
four_class,cfar_breathing,descriptive,per_hold,cohens_d_supine_vs_prone,0.61,,,95 supine vs 42 prone holds
four_class,hold_duration_proxies,LOSO_subject,per_hold,proxy_only_balanced_accuracy,,0.31,0.33,"Median hold s: prone 54, supine 24, lateral 14"
four_class,drop_duration_proxies,LOSO_subject,per_hold,balanced_accuracy_change,E2 LR 0.591->0.557; E6 LR 0.641->0.662; E6 RF 0.664->0.657,,,Reported results keep the proxies
four_class,height_vs_nested_per_subject_ba,descriptive,subject,pearson_r,0.31,-0.16,0.66,p=0.19; Spearman 0.32; n=20


==> anc/paper_B_v2_release_bundle_2026-10-04/claim_to_evidence_matrix_2026-10-04.csv <==
claim,manuscript_evidence,ancillary_evidence,residual_risk
Bed presence is strong in the directed protocol,"Section III-A, Fig. 1",aggregate_results bed_presence rows,One room; uncovered; transitions removed; non-causal thermal fill; 905 out-of-bed seconds
Four-class posture reaches 0.646 under nested LOSO,"Section III-B, Table V, Fig. 2",aggregate_results nested rows,n=20; seed-sensitive tree candidates
Prone is the binding constraint,"Section III-D, Table VII",prone_recall rows,42 prone holds; about 2 per subject
Thermal resolves left versus right,"Section III-C, Table VI",lateral_swaps rows,Headboard radar geometry only
CFAR stream does not give a per-hold breathing cue,Sections II-F and III-C,clean_peak_rate and cohens_d rows,Raw range-FFT untested
Relatedness does not drive the results,Section III-B,family_holdout rows,Says nothing about other rooms or beds
Version 1 errors are corrected,Section I-A,corrections_from_v1,None known after the October 2026 re-analysis


==> anc/paper_B_v2_release_bundle_2026-10-04/corrections_from_v1_2026-10-04.csv <==
item,version_1,version_2,reason
four_class_headline,0.674 (stacked ensemble),0.646 (nested LOSO),Pipeline chosen on the reporting folds from an unseeded run (seeded replay 0.660); meta-learner leak small (0.664 without it); tree drift
four_class_per_subject_median,0.729 (CI 0.675-0.750),0.683 (CI 0.562-0.746),Tied to the leaky stack
per_class_recall,0.80/0.69/0.70/0.50,0.77/0.65/0.72/0.45,Tied to the leaky stack
prone_precision,0.41 (21/51),0.42 (19/45),Tied to the leaky stack
stack_lateral_swaps,11/62 and 6/74,nested 12/62 and 7/74,Tied to the leaky stack
fused_row,0.602 labeled as fusion,LR 0.553; HGB 0.601,Version 1 printed the HGB value
fused_prone_recall,0.26,LR 0.36; RF 0.19; HGB 0.31,Not reproduced
extended_thermal_prone_recall,0.29,LR 0.37; RF 0.41; HGB 0.29,Version 1 printed the HGB value
breathing_only_prone_recall,0.17,0.21 (LR),Not reproduced
bed_timeline_seconds,"35268 (31648 in, 3620 out)","16636 total; 8817 scored (7912 in, 905 out)",Four approaches summed
bed_transitions,320 (160/160),80 (40/40),Four approaches summed
bed_out_of_bed_recall,0.907,0.913,Version 1 used one minus a median FNR
residences,"8 residences, home environments","1 room; 8 households, 6 families",All sessions on the same bed in the same location
recording_date,2026-05-09,April 2026,Version 1 gave the analysis date
height_correlation,r=+0.41 (p=0.075),r=+0.31 (p=0.19),Recomputed on nested per-subject scores
per_subject_range_four_class,"0.275-0.917, SD 0.166","0.350-0.950, SD 0.164",Nested per-subject scores
imputation,mean,median (zero in E2/E5),Matches the code
latency,0 s median,removed,Not re-checked
study_flow_figure,Fig. 1,removed,Carried old numbers


==> anc/paper_B_v2_release_bundle_2026-10-04/dataset_accounting_2026-10-04.csv <==
quantity,count,notes
distinct_subjects,20,Friends-and-family calibration cohort; ages 5-68; 13 minors
households,8,Where participants live; not recording locations
families,6,Groups of relatives sharing a family name; used for the family holdout
recording_rooms,1,One location and one bed; fixed sensor placement and settings
recording_month,2026-04,All 20 sessions
covered_holds,0,"No blanket, sheet, or comforter on any of the 331 holds"
sessions_full_script,19,17-pose collection script
sessions_short_script,1,8-pose calibration script
raw_pose_holds,331,All raw pose holds
out_of_bed_holds_excluded_from_posture,20,Excluded from four-class task
in_bed_holds_inspected,311,"Checked for operator vs inertial label agreement (7 disagreements, 2.3 percent)"
dropped_short_duration_or_settling,38,Dropped before the 273-hold set
analyzable_in_bed_posture_holds,273,148.7 minutes
supine_holds,95,
right_lateral_holds,74,
left_lateral_holds,62,
prone_holds,42,Prone prior 15.4 percent
radar_feature_holds,269,98.5 percent
thermal_feature_holds,272,99.6 percent
bed_presence_timeline_seconds,16636,Per-second session timeline
bed_presence_transition_flagged_seconds,7819,Not scored
bed_presence_scored_seconds,8817,7912 in bed + 905 out of bed
bed_presence_in_bed_scored_seconds,7912,
bed_presence_out_of_bed_scored_seconds,905,
bed_presence_scored_seconds_per_subject,314-592,Out of bed 19-129 per subject
bed_presence_30s_epochs,332,"297 in bed, 35 out of bed"
labeled_in_out_transitions,80,"40 entries, 40 exits; 52 involve an empty bed, 28 involve sitting"


==> anc/paper_B_v2_release_bundle_2026-10-04/ethics_privacy_release_boundary_2026-10-04.md <==
# Paper B v2: ethics and privacy release boundary

## Public (this bundle)
- Aggregate dataset accounting, aggregate results, evaluation manifest, per-subject schema, claim-to-evidence matrix, and the list of corrections from version 1.

## On request, subject to consent and venue policy
- Per-subject metrics and per-fold confusion matrices under random subject codes.

## Withheld
- Raw RF/IQ, raw point-cloud streams, raw thermal frames, video, audio, consent documents.
- Any key linking subject codes to people, family or household identifiers, and any child-identifying metadata.

## Ethics status
- Calibration sessions with friends and family in one room. No IRB reviewed them and no exemption determination was sought.
- Consent followed the written form: adults signed; a parent or guardian signed for each minor; minors aged 8-17 were also asked to sign assent; children under 8 took part on parental permission without signing.


==> anc/paper_B_v2_release_bundle_2026-10-04/evaluation_manifest_2026-10-04.json <==
{
  "artifact_type": "paper_B_evaluation_manifest",
  "schema_version": "paper_B_release_bundle_v2",
  "created": "2026-10-04",
  "replaces": "anc/paper_B_reviewer_release_bundle_2026-06-19 (version 1)",
  "study": {
    "subjects": 20,
    "households": 8,
    "families": 6,
    "recording_rooms": 1,
    "recording_month": "2026-04",
    "covered_holds": 0,
    "posture_holds_analyzable": 273,
    "bed_presence_timeline_seconds": 16636,
    "bed_presence_scored_seconds": 8817,
    "primary_split": "leave_one_subject_out",
    "headline_split": "nested_leave_one_subject_out",
    "sensitivity_split": "leave_one_family_out (6 groups)",
    "residence_split": "not possible: all sessions in one room"
  },
  "environment": {
    "python": "3.12.9",
    "scikit_learn": "1.9.0",
    "bootstrap": "10000 subject resamples, seed 20261003"
  },
  "models": {
    "logistic_regression": "L2, C=1, lbfgs, balanced, max_iter 2000-5000, StandardScaler and median imputation fit per fold (E2/E5 NaN->0)",
    "random_forest": "300 trees (500 for E6), balanced, seed 42 (0 for E4/E5)",
    "hist_gradient_boosting": "300 iterations, learning rate 0.05 (E3: 400, 0.06, depth 6), balanced, seed 42 (0 for E4/E5)",
    "stack": "LR + RF + HGB base models, balanced LR meta-learner (C=1) fit on inner out-of-fold probabilities",
    "bed_presence": "LR on 12 features (7 radar, 5 thermal), 5 s majority filter",
    "tuning": "none"
  },
  "preprocessing": [
    "Imputation and scaling fit on training subjects in every fold.",
    "E6 drops constant or >30% missing columns once on the pooled matrix (label-free).",
    "Bed-presence thermal features were forward- then backward-filled over each session (non-causal)."
  ],
  "radar_cfar": {
    "range": "CFAR-CASO, 8 training / 4 guard cells, 15.0 dB threshold scale",
    "doppler": "CFAR-CA, 4 training / 2 guard cells, 15.0 dB",
    "peak_grouping": "off",
    "range_fov_m": [
      0.25,
      9.0
    ],
    "velocity_fov_mps": 20.16
  },
  "public_release_boundary": {
    "aggregate_results": "included",
    "dataset_accounting": "included",
    "corrections_from_v1": "included",
    "per_subject_values": "on request, subject to consent and venue policy",
    "feature_and_harness_code": "withheld (proprietary)"
  }
}

==> anc/paper_B_v2_release_bundle_2026-10-04/per_subject_metrics_schema_2026-10-04.csv <==
field,description,release_boundary
subject_code,Random code S01-S20 (seeded permutation; key held privately),reviewer_on_request
family_code,Random family code,confidential_only
age_band,Child or adult only,confidential_or_aggregate_only
height_cm,Self-reported height,confidential_only
posture_hold_count,Analyzable holds for the subject,reviewer_on_request
class_counts,"Supine, right, left, prone holds",reviewer_on_request
nested_four_class_balanced_accuracy,Held-out balanced accuracy under nested LOSO,reviewer_on_request
nested_selected_pipeline,Candidate chosen by the inner loop for this outer fold,reviewer_on_request
bed_presence_balanced_accuracy,Held-out per-second balanced accuracy,reviewer_on_request
bed_in_recall,In-bed recall,reviewer_on_request
bed_out_recall,Out-of-bed recall,reviewer_on_request
bed_scored_seconds,In-bed and out-of-bed scored seconds,reviewer_on_request

